Differentially Private Learning with Per-Sample Adaptive Clipping

Privacy in AI remains a topic that draws attention from researchers and the general public in recent years. As one way to implement privacy-preserving AI, differentially private learning is a framework that enables AI models to use differential privacy (DP). To achieve DP in the learning process, existing algorithms typically limit the magnitude of gradients with a constant clipping, which requires carefully tuned due to its significant impact on model performance. As a solution to this issue, latest works NSGD and Auto-S innovatively propose to use normalization instead of clipping to avoid hyperparameter tuning. However, normalization-based approaches like NSGD and Auto-S rely on a monotonic weight function, which imposes excessive weight on small gradient samples and introduces extra deviation to the update. In this paper, we propose a Differentially Private Per-Sample Adaptive Clipping (DP-PSAC) algorithm based on a non-monotonic adaptive weight function, which guarantees privacy without the typical hyperparameter tuning process of using a constant clipping while significantly reducing the deviation between the update and true batch-averaged gradient. We provide a rigorous theoretical convergence analysis and show that with convergence rate at the same order, the proposed algorithm achieves a lower non-vanishing bound, which is maintained over training iterations, compared with NSGD/Auto-S. In addition, through extensive experimental evaluation, we show that DP-PSAC outperforms or matches the state-of-the-art methods on multiple main-stream vision and language tasks.

==> plotfun.py <==
import pandas as pd  # pandas是一个强大的分析结构化数据的工具集
import numpy as np  # numpy是Python中科学计算的核心库
import matplotlib.pyplot as plt  # matplotlib数据可视化神器
import math
import seaborn as sns

def autoclip(x):
    return 1.0/(np.abs(x) + 0.2)

def oursclip(x):
    return 1.0/(np.abs(x) + 0.2/(np.abs(x)+0.2))
x = np.arange(-5.0,5.0,0.01)  # 限定x的范围，给什么区间画出来的就是在哪个区间
y = autoclip(x)  # 求y值
y2 = oursclip(x)

data_preproc = pd.DataFrame({
'x': x,
'Auto-S/NSGD': y,
'Ours': y2})
sns.set(style = 'whitegrid')
sns.set_context({'figure.figsize':[7, 6]})

fig = sns.relplot(x = 'x', y = 'y', kind="line", hue='Weight function',
data=pd.melt(data_preproc, ['x'], var_name='Weight function', value_name='y'))
sns.despine(fig=None, ax=None, top=False, right=False, left=False, bottom=False, offset=None, trim=False)
ax = plt.gca()
ax.set_xlim(-5,5)
ax.set_ylim(-1,6)
# plt.plot(x,y)
# plt.plot(x,y2)
plt.axhline(y=0.0, c="black", ls="-")
plt.axvline(x=0.0, ls='-', c='black')
#  plt.title('Schematic diagram of scaling factor')
plt.xlabel('The l2 norm of gradient', fontsize=17)
plt.ylabel('Gradient weight', fontsize=17)
ax.set_yticklabels(['', '0', '1', '', '', '','1/r'])
plt.tick_params(labelsize=15)
plt.subplots_adjust(top=0.98, bottom=0.12, left=0.11, right=0.75, hspace=0, wspace=0)
plt.show()
fig.savefig('fun.pdf',dpi=600,format='pdf')
# plt.show()

